Bernstein-Type Bounds for Beta Distribution

This work obtains sharp closed-form exponential concentration inequalities of Bernstein type for the ubiquitous beta distribution, improving upon sub-gaussian and sub-gamma bounds previously studied in this context. The proof leverages a novel handy recursion of order 2 for central moments of the beta distribution, obtained from the hypergeometric representations of moments; this recursion is useful for obtaining explicit expressions for central moments and various tail approximations.

==> comparison.py <==
from scipy.special import hyp1f1
from scipy.optimize import root_scalar as root
import numpy as np

def beta_subgauss(a,b):
  ''' Variance for sub-gaussian approx of beta distribution. Based on https://arxiv.org/pdf/1705.00048.pdf '''
  f = lambda x: np.log(hyp1f1(a,a+b,x)) - 0.5*x*a*1/(a+b)*( 1 + hyp1f1(a+1,a+b+1,x) / hyp1f1(a,a+b,x) )
  x0 = root_scalar(f,bracket=[0.001,100000],method='bisect').root
  v2 = a*1/((a+b)*x0)*(hyp1f1(a+1,a+b+1,x0) / hyp1f1(a,a+b,x0)-1)
  return v2

def beta_variance(a,b):
  return a*b * 1/ (a+b)**2 * 1/(a+b+1)

def beta_subgamma(a,b):
  ''' Variance and scale for sub-gamma approx of beta distribution. Based on: (this paper)'''
  v2 = beta_variance(a,b)
  c = max(2/3*(b-a)/(a+b)*1/(a+b+1),0)
  return v2,c

def beta_tail_frankl(a,b,eps):
  ''' the sub-gamma tail approximation due to Frankl & Maehera 
  '''
  mu = a/(a+b)
  eps = eps / mu
  eps_exp = eps**2/2-eps**3/3
  Z = 2/(eps_exp/eps)*((a+b)/(2*np.pi*a*b))**0.5
  tail = Z*np.exp(-a*eps_exp)
  
  return tail

